Abundance Is an Expenditure Condition: AI Automation, Scarcity Rents, and Access

If AI and automation make reproducible goods cheap, do scarcity rents disappear or migrate? We give a closed general-equilibrium answer that separates a low unit price from economic abundance. Agents consume an automated good, a fixed-supply good, and a numeraire; their purchasing power comes from resource endowments and ownership of scarce assets. The equilibrium of a heterogeneous economy exists, is unique, and is globally stable. Aggregate scarcity rent obeys an exact accounting identity: it rises with automation if and only if real expenditure on the automated good falls. In a symmetric economy this sign is determined by whether the curvature of marginal utility is above or below one. Thus marginal cost converging to zero is insufficient: demand rebound can absorb the released resources. After automated demand is fixed or sufficiently satiated, each agent's access share is an exact convex combination of net purchasing-power and scarce-asset ownership shares. This yields a concentration decomposition with a covariance term, showing why equalizing one asset can increase access inequality when ownership sources were offsetting. A compute extension distinguishes a fixed productive input, whose rent can vanish, from a binding throughput constraint, whose rent persists. Numerical experiments reproduce the sign reversals, ownership effects, and institutional frontiers, and imply eight falsifiable restrictions. The results replace a binary ``post-scarcity'' claim with a testable condition on expenditure, capacity, and ownership.

==> supplement/render_svgs.js <==
const fs = require("fs");
const path = require("path");
const sharp = require("sharp");

const outputDir = path.resolve(__dirname, "..", "outputs");
const names = [
  "phase6_fig1_soft_satiation",
  "phase6_fig2_ownership_correlation",
  "phase6_fig3_compute_rents",
  "phase6_fig4_institution_frontiers",
];

(async () => {
  for (const name of names) {
    const svgPath = path.join(outputDir, name + ".svg");
    const pngPath = path.join(outputDir, name + ".png");
    if (!fs.existsSync(svgPath)) {
      throw new Error("Missing " + svgPath);
    }
    await sharp(svgPath, { density: 180 })
      .png({ compressionLevel: 9 })
      .toFile(pngPath);
    const info = await sharp(pngPath).metadata();
    console.log(path.basename(pngPath) + " " + info.width + "x" + info.height);
  }
})().catch((error) => {
  console.error(error);
  process.exitCode = 1;
});


==> supplement/run_experiments.py <==
from __future__ import annotations

import csv
import html
import math
from pathlib import Path
from typing import Dict, List

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "outputs"
OUT.mkdir(parents=True, exist_ok=True)
SEED = 20260912
RNG = np.random.default_rng(SEED)

COLORS = [
    "#2166AC",
    "#B2182B",
    "#1B7837",
    "#7B3294",
    "#E08214",
    "#4D4D4D",
]

records: List[Dict[str, object]] = []


def add_record(experiment, panel, scenario, x_name, x_value, metric, value):
    records.append(
        {
            "experiment": experiment,
            "panel": panel,
            "scenario": scenario,
            "x_name": x_name,
            "x_value": float(x_value),
            "metric": metric,
            "value": float(value),
            "seed": SEED,
        }
    )


def gini_share(shares: np.ndarray) -> float:
    shares = np.asarray(shares, dtype=float)
    return float(np.abs(shares[:, None] - shares[None, :]).sum() / (2 * len(shares)))


def normalize(values: np.ndarray) -> np.ndarray:
    values = np.asarray(values, dtype=float)
    return values / values.sum()


def solve_symmetric_soft_x(A, m, gamma, taste, sigma):
    lo = 0.0
    hi = m * A
    for _ in range(180):
        mid = 0.5 * (lo + hi)
        h = mid + (gamma / taste) * mid**sigma
        if h > m * A:
            hi = mid
        else:
            lo = mid
    return 0.5 * (lo + hi)


def fmt_tick(value):
    av = abs(value)
    if av >= 1000 or (0 < av < 0.001):
        return f"{value:.0e}".replace("e+0", "e").replace("e-0", "e-")
    if av >= 100:
        return f"{value:.0f}"
    if av >= 10:
        return f"{value:.1f}"
    if av >= 1:
        return f"{value:.2f}".rstrip("0").rstrip(".")
    return f"{value:.3f}".rstrip("0").rstrip(".")


def nice_ticks(vmin, vmax, count=5):
    if vmax <= vmin:
        return np.array([vmin])
    raw = (vmax - vmin) / max(1, count - 1)
    power = 10 ** math.floor(math.log10(raw))
    scaled = raw / power
    if scaled <= 1:
        step = 1 * power
    elif scaled <= 2:
        step = 2 * power
    elif scaled <= 5:
        step = 5 * power
    else:
        step = 10 * power
    start = math.floor(vmin / step) * step
    end = math.ceil(vmax / step) * step
    return np.arange(start, end + 0.5 * step, step)


def write_svg(path: Path, title: str, panels: List[dict], cols=2, width=1600, height=980):
    rows = math.ceil(len(panels) / cols)
    outer_left, outer_right, outer_top, outer_bottom = 80, 45, 95, 55
    gap_x, gap_y = 95, 105
    panel_w = (width - outer_left - outer_right - gap_x * (cols - 1)) / cols
    panel_h = (height - outer_top - outer_bottom - gap_y * (rows - 1)) / rows

    svg = [
        f'<svg xmlns="http://www.w3.org/2000/svg" width="{width}" height="{height}" viewBox="0 0 {width} {height}">',
        "<style>",
        "text{font-family:Arial,'Microsoft YaHei',sans-serif;fill:#222}",
        ".title{font-size:27px;font-weight:700}",
        ".subtitle{font-size:20px;font-weight:700}",
        ".axis{font-size:14px}",
        ".label{font-size:16px;font-weight:600}",
        ".legend{font-size:14px}",
        "</style>",
        '<rect width="100%" height="100%" fill="white"/>',
        f'<text x="{width/2}" y="42" text-anchor="middle" class="title">{html.escape(title)}</text>',
        f'<text x="{width/2}" y="68" text-anchor="middle" font-size="14" fill="#666">Seed {SEED}; lines are model simulations, not empirical estimates</text>',
    ]

    for idx, panel in enumerate(panels):
        row, col = divmod(idx, cols)
        x0 = outer_left + col * (panel_w + gap_x)
        y0 = outer_top + row * (panel_h + gap_y)
        left, right, top, bottom = 72, 24, 48, 62
        px0, px1 = x0 + left, x0 + panel_w - right
        py0, py1 = y0 + top, y0 + panel_h - bottom

        all_x = np.concatenate([np.asarray(s["x"], float) for s in panel["series"]])
        all_y = np.concatenate([np.asarray(s["y"], float) for s in panel["series"]])
        tx = np.log10(all_x) if panel.get("logx") else all_x
        ty = np.log10(all_y) if panel.get("logy") else all_y
        xmin, xmax = float(tx.min()), float(tx.max())
        ymin, ymax = float(ty.min()), float(ty.max())
        if ymax == ymin:
            ymin -= 0.5
            ymax += 0.5
        ypad = 0.08 * (ymax - ymin)
        ymin -= ypad
        ymax += ypad

        def sx(x):
            value = math.log10(x) if panel.get("logx") else x
            return px0 + (value - xmin) / (xmax - xmin) * (px1 - px0)

        def sy(y):
            value = math.log10(y) if panel.get("logy") else y
            return py1 - (value - ymin) / (ymax - ymin) * (py1 - py0)

        svg.append(f'<text x="{x0}" y="{y0+20}" class="subtitle">{html.escape(panel["title"])}</text>')
        svg.append(f'<rect x="{px0}" y="{py0}" width="{px1-px0}" height="{py1-py0}" fill="#FAFAFA" stroke="#999"/>')

        if panel.get("logx"):
            x_ticks_t = np.arange(math.ceil(xmin), math.floor(xmax) + 1)
            x_ticks = 10.0**x_ticks_t
        else:
            x_ticks = nice_ticks(float(all_x.min()), float(all_x.max()))
        if panel.get("logy"):
            y_ticks_t = np.arange(math.ceil(ymin), math.floor(ymax) + 1)
            y_ticks = 10.0**y_ticks_t
        else:
            y_ticks = nice_ticks(
                ymin if not panel.get("logy") else 10**ymin,
                ymax if not panel.get("logy") else 10**ymax,
            )

        for tick in x_ticks:
            if tick < all_x.min() * (1 - 1e-9) or tick > all_x.max() * (1 + 1e-9):
                continue
            xx = sx(float(tick))
            svg.append(f'<line x1="{xx:.2f}" y1="{py0}" x2="{xx:.2f}" y2="{py1}" stroke="#E4E4E4"/>')
            svg.append(f'<text x="{xx:.2f}" y="{py1+23}" text-anchor="middle" class="axis">{html.escape(fmt_tick(float(tick)))}</text>')

        for tick in y_ticks:
            if panel.get("logy"):
                if tick <= 0:
                    continue
                tick_t = math.log10(float(tick))
                if tick_t < ymin or tick_t > ymax:
                    continue
            else:
                if tick < ymin or tick > ymax:
                    continue
            yy = sy(float(tick))
            svg.append(f'<line x1="{px0}" y1="{yy:.2f}" x2="{px1}" y2="{yy:.2f}" stroke="#E4E4E4"/>')
            svg.append(f'<text x="{px0-10}" y="{yy+5:.2f}" text-anchor="end" class="axis">{html.escape(fmt_tick(float(tick)))}</text>')

        for ref in panel.get("h_lines", []):
            yy = sy(float(ref["y"]))
            svg.append(f'<line x1="{px0}" y1="{yy:.2f}" x2="{px1}" y2="{yy:.2f}" stroke="{ref.get("color", "#777")}" stroke-width="1.5" stroke-dasharray="7,6"/>')

        for si, series in enumerate(panel["series"]):
            xs = np.asarray(series["x"], float)
            ys = np.asarray(series["y"], float)
            color = series.get("color", COLORS[si % len(COLORS)])
            points = [(sx(float(x)), sy(float(y))) for x, y in zip(xs, ys)]
            if series.get("mode", "line") == "scatter":
                for xx, yy in points:
                    svg.append(f'<circle cx="{xx:.2f}" cy="{yy:.2f}" r="4.2" fill="{color}" fill-opacity="0.78"/>')
            else:
                path_d = " ".join(("M" if j == 0 else "L") + f"{xx:.2f},{yy:.2f}" for j, (xx, yy) in enumerate(points))
                dash = ' stroke-dasharray="8,6"' if series.get("dash") else ""
                svg.append(f'<path d="{path_d}" fill="none" stroke="{color}" stroke-width="3"{dash}/>')

        svg.append(f'<text x="{(px0+px1)/2}" y="{y0+panel_h-14}" text-anchor="middle" class="label">{html.escape(panel["xlabel"])}</text>')
        ymid = (py0 + py1) / 2
        svg.append(f'<text x="{x0+16}" y="{ymid}" text-anchor="middle" transform="rotate(-90 {x0+16} {ymid})" class="label">{html.escape(panel["ylabel"])}</text>')

        legend_x = px0 + 10
        legend_y = py0 + 18
        for si, series in enumerate(panel["series"]):
            color = series.get("color", COLORS[si % len(COLORS)])
            yy = legend_y + si * 21
            svg.append(f'<line x1="{legend_x}" y1="{yy-5}" x2="{legend_x+28}" y2="{yy-5}" stroke="{color}" stroke-width="3"/>')
            svg.append(f'<text x="{legend_x+36}" y="{yy}" class="legend">{html.escape(series["label"])}</text>')

    svg.append("</svg>")
    path.write_text("\n".join(svg), encoding="utf-8")


# ---------------------------------------------------------------------------
# Experiment 1: soft satiation curvature
# ---------------------------------------------------------------------------
A_grid = np.logspace(-1, 4, 180)
m = 10.0
gamma = 1.0
beta = 1.0
taste = 2.0
sigmas = [0.6, 1.0, 1.8]
soft_price_series = []
soft_spend_series = []
for sigma, color in zip(sigmas, COLORS):
    xs = np.array([solve_symmetric_soft_x(A, m, gamma, taste, sigma) for A in A_grid])
    spending = xs / A_grid
    ps = (beta / gamma) * (m - spending)
    label = f"rho={sigma:g}"
    soft_price_series.append({"x": A_grid, "y": ps, "label": label, "color": color})
    soft_spend_series.append({"x": A_grid, "y": spending, "label": label, "color": color})
    for A, pval, spend in zip(A_grid, ps, spending):
        add_record("soft_curvature", "a", label, "A", A, "scarce_price", pval)
        add_record("soft_curvature", "b", label, "A", A, "reproducible_real_spending", spend)

write_svg(
    OUT / "phase6_fig1_soft_satiation.svg",
    "Figure 1. Demand curvature determines whether automation raises scarce rents",
    [
        {
            "title": "a. Scarce-good price",
            "series": soft_price_series,
            "xlabel": "Automation productivity A (log scale)",
            "ylabel": "p_s",
            "logx": True,
        },
        {
            "title": "b. Real spending on reproducible goods",
            "series": soft_spend_series,
            "xlabel": "Automation productivity A (log scale)",
            "ylabel": "qX per person",
            "logx": True,
        },
    ],
    cols=2,
    height=620,
)


# ---------------------------------------------------------------------------
# Experiment 2: correlation and land redistribution
# ---------------------------------------------------------------------------
n = 200
rank = np.linspace(-1.0, 1.0, n)
kappa = 0.70
mu = (1.0 + kappa * rank) / n
land_positive = mu.copy()
land_negative = (1.0 - kappa * rank) / n
wave = np.sin(np.linspace(0, 8 * np.pi, n))
wave -= wave.mean()
wave /= np.max(np.abs(wave))
land_orthogonal = (1.0 + kappa * wave) / n
land_orthogonal = normalize(land_orthogonal)

tau_grid = np.linspace(0.0, 1.0, 101)
delta = 0.5
corr_scenarios = [
    ("positive rank alignment", land_positive, COLORS[0]),
    ("near-zero rank alignment", land_orthogonal, COLORS[4]),
    ("negative rank alignment", land_negative, COLORS[1]),
]
gini_series = []
welfare_series = []
for label, land, color in corr_scenarios:
    ginis = []
    losses = []
    for tau in tau_grid:
        effective_land = (1.0 - tau) * land + tau * np.ones(n) / n
        access = (1.0 - delta) * mu + delta * effective_land
        g = gini_share(access)
        loss = -2.0 * np.mean(np.log(n * access))
        ginis.append(g)
        losses.append(loss)
        add_record("land_redistribution", "a", label, "tau_s", tau, "access_gini", g)
        add_record("land_redistribution", "b", label, "tau_s", tau, "planner_welfare_gap_per_capita", loss)
    gini_series.append({"x": tau_grid, "y": np.array(ginis), "label": label, "color": color})
    welfare_series.append({"x": tau_grid, "y": np.array(losses), "label": label, "color": color})

write_svg(
    OUT / "phase6_fig2_ownership_correlation.svg",
    "Figure 2. Equalizing one asset can reduce or increase total access inequality",
    [
        {
            "title": "a. Access inequality",
            "series": gini_series,
            "xlabel": "Land-right redistribution rate tau_s",
            "ylabel": "Gini of scarce access",
        },
        {
            "title": "b. Equal-weight welfare loss",
            "series": welfare_series,
            "xlabel": "Land-right redistribution rate tau_s",
            "ylabel": "Planner gap per person",
        },
    ],
    cols=2,
    height=620,
)


# ---------------------------------------------------------------------------
# Experiment 3: compute technology, rents, and ownership transmission
# ---------------------------------------------------------------------------
A_compute = np.logspace(0.3, 5, 180)
M_total = 1000.0
Xbar = 100.0
Kbar = 10.0
eta = 0.35

zf_cd = (Xbar / (A_compute * Kbar**eta)) ** (1.0 / (1.0 - eta))
rc_cd = eta / (1.0 - eta) * zf_cd
z_cd = M_total - zf_cd
rs_cd = z_cd

N_cap = 100.0
m_cap = 10.0
xc = 2.0
taste_cap = 2.0
kappa_cap = 0.25
vprime_cap = taste_cap * kappa_cap * math.exp(-kappa_cap * xc)
q_compute = 1.0 / A_compute
mu_cap = vprime_cap * (m_cap - q_compute * xc) - q_compute
rc_cap = N_cap * xc * mu_cap
z_cap = M_total - q_compute * N_cap * xc
rs_cap = z_cap

valid = (rc_cap > 0) & (z_cd > 0) & (z_cap > 0)
A_comp_valid = A_compute[valid]
rc_cd_valid = rc_cd[valid]
rc_cap_valid = rc_cap[valid]
rs_cd_valid = rs_cd[valid]
rs_cap_valid = rs_cap[valid]
lambda_cd = 0.5 * rc_cd_valid / z_cd[valid]
lambda_cap = 0.5 * rc_cap_valid / z_cap[valid]

for A, rcd, rcc, rsd, rsc, lcd, lcap in zip(
    A_comp_valid,
    rc_cd_valid,
    rc_cap_valid,
    rs_cd_valid,
    rs_cap_valid,
    lambda_cd,
    lambda_cap,
):
    add_record("compute_rents", "a", "Cobb-Douglas fixed compute", "A", A, "compute_rent", rcd)
    add_record("compute_rents", "a", "hard finite capacity", "A", A, "compute_rent", rcc)
    add_record("compute_rents", "b", "Cobb-Douglas fixed compute", "A", A, "ownership_transmission", lcd)
    add_record("compute_rents", "b", "hard finite capacity", "A", A, "ownership_transmission", lcap)
    add_record("compute_rents", "data", "Cobb-Douglas fixed compute", "A", A, "land_rent", rsd)
    add_record("compute_rents", "data", "hard finite capacity", "A", A, "land_rent", rsc)

write_svg(
    OUT / "phase6_fig3_compute_rents.svg",
    "Figure 3. Physical concentration matters only when compute earns persistent rents",
    [
        {
            "title": "a. Total compute rent",
            "series": [
                {"x": A_comp_valid, "y": rc_cd_valid, "label": "Cobb-Douglas fixed input", "color": COLORS[0]},
                {"x": A_comp_valid, "y": rc_cap_valid, "label": "Hard finite capacity", "color": COLORS[1]},
            ],
            "xlabel": "Automation productivity A (log scale)",
            "ylabel": "R_c (log scale)",
            "logx": True,
            "logy": True,
        },
        {
            "title": "b. Compute ownership → access coefficient",
            "series": [
                {"x": A_comp_valid, "y": lambda_cd, "label": "Cobb-Douglas fixed input", "color": COLORS[0]},
                {"x": A_comp_valid, "y": lambda_cap, "label": "Hard finite capacity", "color": COLORS[1]},
            ],
            "xlabel": "Automation productivity A (log scale)",
            "ylabel": "(1-delta) R_c / Z",
            "logx": True,
        },
    ],
    cols=2,
    height=620,
)


# ---------------------------------------------------------------------------
# Experiment 4: institutional frontiers
# ---------------------------------------------------------------------------
wealth_raw = RNG.lognormal(mean=2.1, sigma=0.45, size=500)
wealth = 6.0 + 24.0 * (wealth_raw - wealth_raw.min()) / (wealth_raw.max() - wealth_raw.min())
g_grid = np.linspace(0.5, 5.0, 100)
bar_x = 10.0

def unconstrained_bundle(w):
    x0 = w / 3.0
    if x0 <= bar_x:
        return x0, w / 3.0, w / 3.0
    return bar_x, (w - bar_x) / 2.0, (w - bar_x) / 2.0


base_bundles = np.array([unconstrained_bundle(w) for w in wealth])
base_utility = np.log(base_bundles).sum(axis=1)
base_min_x = float(base_bundles[:, 0].min())
cash_loss = np.zeros_like(g_grid)
cash_min_x = np.full_like(g_grid, base_min_x)
inkind_loss = []
inkind_min_x = []
for g in g_grid:
    bundles = []
    for w, base in zip(wealth, base_bundles):
        if base[0] >= g:
            bundles.append(base)
        else:
            bundles.append([g, (w - g) / 2.0, (w - g) / 2.0])
    bundles = np.asarray(bundles)
    utilities = np.log(bundles).sum(axis=1)
    loss = float((base_utility - utilities).mean())
    min_x = float(bundles[:, 0].min())
    inkind_loss.append(loss)
    inkind_min_x.append(min_x)
    add_record("cash_in_kind", "a", "cash equivalent", "g", g, "welfare_loss_per_capita", 0.0)
    add_record("cash_in_kind", "a", "in-kind floor", "g", g, "welfare_loss_per_capita", loss)
    add_record("cash_in_kind", "b", "cash equivalent", "g", g, "minimum_basic_consumption", base_min_x)
    add_record("cash_in_kind", "b", "in-kind floor", "g", g, "minimum_basic_consumption", min_x)

rho_grid = np.linspace(-0.95, 0.95, 81)
latent_income = RNG.normal(size=500)
latent_noise = RNG.normal(size=500)
mu_inst = normalize(np.exp(0.9 * latent_income))
market_losses = []
point_losses = []
market_ginis = []
point_ginis = []
point_loss_constant = float(-np.mean(np.log(len(mu_inst) * mu_inst)))
for rho in rho_grid:
    latent_land = rho * latent_income + math.sqrt(1.0 - rho**2) * latent_noise
    e_inst = normalize(np.exp(0.9 * latent_land))
    u_market = 0.5 * mu_inst + 0.5 * e_inst
    market_loss = float(-2.0 * np.mean(np.log(len(mu_inst) * u_market)))
    market_gini = gini_share(u_market)
    market_losses.append(market_loss)
    point_losses.append(point_loss_constant)
    market_ginis.append(market_gini)
    point_ginis.append(0.0)
    add_record("market_points", "c", "private market", "rank_correlation_parameter", rho, "planner_welfare_gap_per_capita", market_loss)
    add_record("market_points", "c", "equal points", "rank_correlation_parameter", rho, "planner_welfare_gap_per_capita", point_loss_constant)
    add_record("market_points", "d", "private market", "rank_correlation_parameter", rho, "scarce_access_gini", market_gini)
    add_record("market_points", "d", "equal points", "rank_correlation_parameter", rho, "scarce_access_gini", 0.0)

write_svg(
    OUT / "phase6_fig4_institution_frontiers.svg",
    "Figure 4. Institutions trade private welfare, guaranteed access, and scarcity equality",
    [
        {
            "title": "a. Cash versus in-kind: private welfare",
            "series": [
                {"x": g_grid, "y": cash_loss, "label": "Cash-equivalent choice", "color": COLORS[0]},
                {"x": g_grid, "y": np.asarray(inkind_loss), "label": "Non-resalable in-kind floor", "color": COLORS[1]},
            ],
            "xlabel": "Program standard g",
            "ylabel": "Mean welfare loss vs cash",
        },
        {
            "title": "b. Cash versus in-kind: access guarantee",
            "series": [
                {"x": g_grid, "y": cash_min_x, "label": "Cash-equivalent choice", "color": COLORS[0]},
                {"x": g_grid, "y": np.asarray(inkind_min_x), "label": "Non-resalable in-kind floor", "color": COLORS[1]},
            ],
            "xlabel": "Program standard g",
            "ylabel": "Minimum x",
        },
        {
            "title": "c. Market versus points: welfare",
            "series": [
                {"x": rho_grid, "y": np.asarray(market_losses), "label": "Private market", "color": COLORS[2]},
                {"x": rho_grid, "y": np.asarray(point_losses), "label": "Equal points", "color": COLORS[4]},
            ],
            "xlabel": "Income–land alignment parameter",
            "ylabel": "Planner gap per person",
        },
        {
            "title": "d. Market versus points: scarce access",
            "series": [
                {"x": rho_grid, "y": np.asarray(market_ginis), "label": "Private market", "color": COLORS[2]},
                {"x": rho_grid, "y": np.asarray(point_ginis), "label": "Equal points", "color": COLORS[4]},
            ],
            "xlabel": "Income–land alignment parameter",
            "ylabel": "Gini of scarce access",
        },
    ],
    cols=2,
    height=1050,
)


# ---------------------------------------------------------------------------
# Long-form data and falsifiable-prediction registry
# ---------------------------------------------------------------------------
with (OUT / "phase6_numerical_results.csv").open("w", newline="", encoding="utf-8-sig") as f:
    writer = csv.DictWriter(
        f,
        fieldnames=[
            "experiment",
            "panel",
            "scenario",
            "x_name",
            "x_value",
            "metric",
            "value",
            "seed",
        ],
    )
    writer.writeheader()
    writer.writerows(records)


predictions = [
    {
        "id": "P1",
        "mechanism": "Demand-adjusted abundance",
        "observable_prediction": "Scarce rent rises with automation iff real spending on reproducible goods falls; sign(dp_s/dA)=sign(1-epsilon_XA).",
        "rejection_condition": "After controlling for total real resources and fixed supply, p_s rises while qX robustly rises, or p_s falls while qX robustly falls.",
        "minimum_data": "Sector prices, quantities, resource input expenditures, and a fixed-supply rent index over automation shocks.",
        "design": "Event study or panel IV using automation-cost shocks; estimate quantity elasticity and rent response jointly.",
    },
    {
        "id": "P2",
        "mechanism": "Marginal scarcity propensity",
        "observable_prediction": "A balanced transfer raises scarce prices when recipients have higher psi=delta*chi than payers.",
        "rejection_condition": "Price responses are unrelated to or have the opposite sign from independently estimated recipient-minus-payer psi.",
        "minimum_data": "Transfer incidence, household Engel slopes for basic and scarce goods, and local scarce-price outcomes.",
        "design": "Randomized or quasi-random transfers interacted with pre-estimated scarcity propensities.",
    },
    {
        "id": "P3",
        "mechanism": "Access-share decomposition",
        "observable_prediction": "In the saturated regime, normalized scarce access loads on net purchasing-power share and fixed-asset share with coefficients 1-delta and delta.",
        "rejection_condition": "The two-share restriction fails jointly or estimated coefficients do not sum to one after measurement-error correction.",
        "minimum_data": "Individual scarce access, disposable purchasing power, asset rights, and expenditure shares.",
        "design": "Cross-sectional accounting test plus panel changes around rent or dividend reforms.",
    },
    {
        "id": "P4",
        "mechanism": "Ownership correlation",
        "observable_prediction": "Access concentration contains a positive covariance term when income and fixed-asset ownership are aligned and a negative term when they offset.",
        "rejection_condition": "Holding both marginal concentration indices fixed, changing their rank alignment does not change access concentration as predicted.",
        "minimum_data": "Joint micro-distribution of income, land/rights, and scarce access rather than separate Ginis.",
        "design": "Reweight microdata to hold marginals fixed while varying copula/rank alignment.",
    },
    {
        "id": "P5",
        "mechanism": "Conditional effect of land equalization",
        "observable_prediction": "Land-right equalization lowers access inequality under positive alignment but can raise it under strong negative alignment.",
        "rejection_condition": "The interaction between redistribution and pre-policy income–land rank alignment has no predicted sign.",
        "minimum_data": "Before/after ownership reform, joint rank correlation, and access outcomes.",
        "design": "Difference-in-differences with treatment interacted with pre-reform rank alignment.",
    },
    {
        "id": "P6",
        "mechanism": "Rent-weighted compute ownership",
        "observable_prediction": "Compute ownership concentration affects other scarce access in proportion to compute-rent share R_c/Z, not physical concentration alone.",
        "rejection_condition": "Concentrated compute ownership has the same access effect when compute rents are near zero as when capacity rents are large.",
        "minimum_data": "Compute ownership, capacity rents or markups, household income claims, and downstream scarce access.",
        "design": "Panel interaction: ownership concentration × compute-rent share.",
    },
    {
        "id": "P7",
        "mechanism": "Cash–in-kind frontier",
        "observable_prediction": "At equal net cost and absent externalities, cash weakly raises revealed private welfare, while non-resalable in-kind transfers weakly raise compliance with a specified consumption floor.",
        "rejection_condition": "In-kind strictly raises revealed utility after controlling for selection, resale restrictions, externalities, and administrative cost, without changing access compliance.",
        "minimum_data": "Random assignment to equal-cost cash/in-kind arms, consumption, resale, and welfare proxies.",
        "design": "Randomized field or online allocation experiment.",
    },
    {
        "id": "P8",
        "mechanism": "Auction–lottery reversal under budgets",
        "observable_prediction": "Auction surplus advantage declines and can reverse as value–budget misalignment increases.",
        "rejection_condition": "Auction allocation continues to track cardinal value rather than budget under experimentally binding liquidity constraints.",
        "minimum_data": "Private values elicited independently of budgets, assigned budgets, allocations, and payments.",
        "design": "Laboratory experiment randomizing budget caps and allocation mechanism.",
    },
]

with (OUT / "phase6_falsifiable_predictions.csv").open(
    "w", newline="", encoding="utf-8-sig"
) as f:
    writer = csv.DictWriter(f, fieldnames=list(predictions[0].keys()))
    writer.writeheader()
    writer.writerows(predictions)


cross_index = int(np.argmin(np.abs(np.asarray(market_losses) - point_loss_constant)))
rho_cross = float(rho_grid[cross_index])

summary = {
    "soft_price_rho_0_6_start": float(soft_price_series[0]["y"][0]),
    "soft_price_rho_0_6_end": float(soft_price_series[0]["y"][-1]),
    "soft_price_change_rho_0_6": float(soft_price_series[0]["y"][-1] - soft_price_series[0]["y"][0]),
    "soft_price_rho_1_start": float(soft_price_series[1]["y"][0]),
    "soft_price_rho_1_end": float(soft_price_series[1]["y"][-1]),
    "soft_price_change_rho_1": float(soft_price_series[1]["y"][-1] - soft_price_series[1]["y"][0]),
    "soft_price_rho_1_8_start": float(soft_price_series[2]["y"][0]),
    "soft_price_rho_1_8_end": float(soft_price_series[2]["y"][-1]),
    "soft_price_change_rho_1_8": float(soft_price_series[2]["y"][-1] - soft_price_series[2]["y"][0]),
    "negative_alignment_gini_start": float(gini_series[2]["y"][0]),
    "negative_alignment_gini_end": float(gini_series[2]["y"][-1]),
    "negative_alignment_gini_change": float(gini_series[2]["y"][-1] - gini_series[2]["y"][0]),
    "positive_alignment_gini_start": float(gini_series[0]["y"][0]),
    "positive_alignment_gini_end": float(gini_series[0]["y"][-1]),
    "positive_alignment_gini_change": float(gini_series[0]["y"][-1] - gini_series[0]["y"][0]),
    "cd_compute_rent_start": float(rc_cd_valid[0]),
    "cd_compute_rent_end": float(rc_cd_valid[-1]),
    "cd_compute_rent_ratio_end_start": float(rc_cd_valid[-1] / rc_cd_valid[0]),
    "capacity_compute_rent_start": float(rc_cap_valid[0]),
    "capacity_compute_rent_end": float(rc_cap_valid[-1]),
    "capacity_compute_rent_ratio_end_start": float(rc_cap_valid[-1] / rc_cap_valid[0]),
    "cd_ownership_transmission_end": float(lambda_cd[-1]),
    "capacity_ownership_transmission_end": float(lambda_cap[-1]),
    "cash_min_x": base_min_x,
    "inkind_min_x_at_max_g": float(inkind_min_x[-1]),
    "inkind_welfare_loss_at_max_g": float(inkind_loss[-1]),
    "market_loss_at_negative_alignment": float(market_losses[0]),
    "market_loss_at_positive_alignment": float(market_losses[-1]),
    "equal_points_loss": float(point_loss_constant),
    "market_points_approx_crossing_rho": rho_cross,
    "record_count": len(records),
}

assert summary["soft_price_change_rho_0_6"] < 0
assert abs(summary["soft_price_change_rho_1"]) < 1e-10
assert summary["soft_price_change_rho_1_8"] > 0
assert summary["negative_alignment_gini_change"] > 0
assert summary["positive_alignment_gini_change"] < 0
assert summary["cd_compute_rent_ratio_end_start"] < 1e-6
assert summary["capacity_ownership_transmission_end"] > 0.25
assert np.all(np.asarray(inkind_loss) >= -1e-12)
assert np.all(np.asarray(inkind_min_x) + 1e-12 >= cash_min_x)
assert min(market_losses) < point_loss_constant < max(market_losses)

with (OUT / "phase6_summary_metrics.csv").open(
    "w", newline="", encoding="utf-8-sig"
) as f:
    writer = csv.writer(f)
    writer.writerow(["metric", "value"])
    for key, value in summary.items():
        writer.writerow([key, value])

print("Phase-6 simulations complete.")
for key, value in summary.items():
    print(f"{key}={value:.9g}" if isinstance(value, float) else f"{key}={value}")

